Deterministic Temporal Reconciliation for Effective-Dated Identity Lifecycle Events

Identity lifecycle automation processes workforce changes that carry two distinct notions of time: when a business fact becomes effective and when an authoritative source last revised it. Corrections, cancellations, future-dated changes, duplicate delivery, and out-of-order arrival can therefore produce divergent account states when processors rely on transport order or effective time alone. This paper presents a deterministic temporal reconciliation method for effective-dated identity events. The method separates logical business facts from their physical revisions, deduplicates exact replays, selects the authoritative revision of each fact using transaction-time freshness, removes canceled facts, and then applies surviving facts in valid-time order. We establish permutation invariance, replay idempotence, revision dominance, and deterministic snapshot construction under explicit source assumptions. A reproducible synthetic fault-injection benchmark compares the method with arrival-order, effective-time, and transaction-time processing. Across 250,000 generated identity histories and 1,585,589 delivered records, the proposed method reconstructed the separately retained authoritative final state in all tested cases. At 75% delivery disorder, exact-state accuracy was 42.35% for arrival-order processing, 85.38% for effective-time sorting, 76.61% for transaction-time sorting, and 100% for the proposed method. A separate 40,000-permutation experiment produced the same final state for every tested permutation under the proposed reconciliation contract.

==> anc/DTR_Accuracy_Raw.csv <==
disorder,seed,method,accuracy,false_active_rate,false_inactive_rate,records_applied_per_identity,physical_records_per_identity,canonical_records_per_identity
0.0,1,arrival,0.7437,0.001,0.0158,6.3604,6.3604,4.2862
0.0,1,effective,0.9885,0.0,0.0018,6.3604,6.3604,4.2862
0.0,1,transaction,0.7631,0.0007,0.0131,6.3604,6.3604,4.2862
0.0,1,dtr,1.0,0.0,0.0,4.2862,6.3604,4.2862
0.0,2,arrival,0.7486,0.0006,0.0134,6.3418,6.3418,4.2805
0.0,2,effective,0.986,0.0,0.0015,6.3418,6.3418,4.2805
0.0,2,transaction,0.7657,0.0004,0.0104,6.3418,6.3418,4.2805
0.0,2,dtr,1.0,0.0,0.0,4.2805,6.3418,4.2805
0.0,3,arrival,0.7475,0.0015,0.0178,6.3195,6.3195,4.2792
0.0,3,effective,0.9851,0.0,0.0025,6.3195,6.3195,4.2792
0.0,3,transaction,0.7675,0.0008,0.0142,6.3195,6.3195,4.2792
0.0,3,dtr,1.0,0.0,0.0,4.2792,6.3195,4.2792
0.0,4,arrival,0.747,0.001,0.0185,6.3368,6.3368,4.2633
0.0,4,effective,0.9864,0.0,0.0026,6.3368,6.3368,4.2633
0.0,4,transaction,0.7677,0.0003,0.0136,6.3368,6.3368,4.2633
0.0,4,dtr,1.0,0.0,0.0,4.2633,6.3368,4.2633
0.0,5,arrival,0.7474,0.001,0.0159,6.3949,6.3949,4.3093
0.0,5,effective,0.9873,0.0,0.0019,6.3949,6.3949,4.3093
0.0,5,transaction,0.7663,0.0002,0.0121,6.3949,6.3949,4.3093
0.0,5,dtr,1.0,0.0,0.0,4.3093,6.3949,4.3093
0.1,1,arrival,0.6825,0.0076,0.0289,6.3177,6.3177,4.2622
0.1,1,effective,0.9599,0.0,0.0086,6.3177,6.3177,4.2622
0.1,1,transaction,0.7746,0.0006,0.0117,6.3177,6.3177,4.2622
0.1,1,dtr,1.0,0.0,0.0,4.2622,6.3177,4.2622
0.1,2,arrival,0.6713,0.0063,0.0285,6.3956,6.3956,4.3037
0.1,2,effective,0.9602,0.0,0.0086,6.3956,6.3956,4.3037
0.1,2,transaction,0.7621,0.0006,0.0111,6.3956,6.3956,4.3037
0.1,2,dtr,1.0,0.0,0.0,4.3037,6.3956,4.3037
0.1,3,arrival,0.6727,0.0063,0.0283,6.3344,6.3344,4.2735
0.1,3,effective,0.9575,0.0,0.0078,6.3344,6.3344,4.2735
0.1,3,transaction,0.7628,0.0006,0.0137,6.3344,6.3344,4.2735
0.1,3,dtr,1.0,0.0,0.0,4.2735,6.3344,4.2735
0.1,4,arrival,0.6767,0.0058,0.0283,6.3425,6.3425,4.2745
0.1,4,effective,0.9608,0.0,0.0077,6.3425,6.3425,4.2745
0.1,4,transaction,0.7683,0.0004,0.0117,6.3425,6.3425,4.2745
0.1,4,dtr,1.0,0.0,0.0,4.2745,6.3425,4.2745
0.1,5,arrival,0.6827,0.0066,0.0282,6.3216,6.3216,4.263
0.1,5,effective,0.958,0.0,0.0085,6.3216,6.3216,4.263
0.1,5,transaction,0.7752,0.0005,0.0123,6.3216,6.3216,4.263
0.1,5,dtr,1.0,0.0,0.0,4.263,6.3216,4.263
0.25,1,arrival,0.5872,0.0141,0.0484,6.3075,6.3075,4.2491
0.25,1,effective,0.9267,0.0,0.0177,6.3075,6.3075,4.2491
0.25,1,transaction,0.7712,0.0007,0.0097,6.3075,6.3075,4.2491
0.25,1,dtr,1.0,0.0,0.0,4.2491,6.3075,4.2491
0.25,2,arrival,0.5837,0.016,0.0445,6.3618,6.3618,4.2953
0.25,2,effective,0.9243,0.0,0.0162,6.3618,6.3618,4.2953
0.25,2,transaction,0.7635,0.0003,0.0116,6.3618,6.3618,4.2953
0.25,2,dtr,1.0,0.0,0.0,4.2953,6.3618,4.2953
0.25,3,arrival,0.5881,0.0151,0.0475,6.3242,6.3242,4.2748
0.25,3,effective,0.9243,0.0,0.0166,6.3242,6.3242,4.2748
0.25,3,transaction,0.7762,0.0005,0.0107,6.3242,6.3242,4.2748
0.25,3,dtr,1.0,0.0,0.0,4.2748,6.3242,4.2748
0.25,4,arrival,0.5863,0.0139,0.0514,6.33,6.33,4.2537
0.25,4,effective,0.9216,0.0,0.0171,6.33,6.33,4.2537
0.25,4,transaction,0.7687,0.0003,0.0133,6.33,6.33,4.2537
0.25,4,dtr,1.0,0.0,0.0,4.2537,6.33,4.2537
0.25,5,arrival,0.5774,0.0156,0.051,6.3469,6.3469,4.2972
0.25,5,effective,0.9281,0.0,0.0176,6.3469,6.3469,4.2972
0.25,5,transaction,0.7594,0.0003,0.0114,6.3469,6.3469,4.2972
0.25,5,dtr,1.0,0.0,0.0,4.2972,6.3469,4.2972
0.5,1,arrival,0.4727,0.0314,0.0754,6.3384,6.3384,4.2592
0.5,1,effective,0.8763,0.0,0.0306,6.3384,6.3384,4.2592
0.5,1,transaction,0.7642,0.0005,0.0103,6.3384,6.3384,4.2592
0.5,1,dtr,1.0,0.0,0.0,4.2592,6.3384,4.2592
0.5,2,arrival,0.4798,0.0287,0.0726,6.3934,6.3934,4.3065
0.5,2,effective,0.8846,0.0,0.0265,6.3934,6.3934,4.3065
0.5,2,transaction,0.7662,0.0006,0.0132,6.3934,6.3934,4.3065
0.5,2,dtr,1.0,0.0,0.0,4.3065,6.3934,4.3065
0.5,3,arrival,0.4777,0.0263,0.074,6.3348,6.3348,4.2644
0.5,3,effective,0.8735,0.0,0.0304,6.3348,6.3348,4.2644
0.5,3,transaction,0.7656,0.0005,0.0121,6.3348,6.3348,4.2644
0.5,3,dtr,1.0,0.0,0.0,4.2644,6.3348,4.2644
0.5,4,arrival,0.4796,0.0311,0.0694,6.3602,6.3602,4.2856
0.5,4,effective,0.8835,0.0,0.0262,6.3602,6.3602,4.2856
0.5,4,transaction,0.7691,0.0006,0.0119,6.3602,6.3602,4.2856
0.5,4,dtr,1.0,0.0,0.0,4.2856,6.3602,4.2856
0.5,5,arrival,0.4787,0.0293,0.0703,6.3681,6.3681,4.2914
0.5,5,effective,0.8796,0.0,0.0279,6.3681,6.3681,4.2914
0.5,5,transaction,0.7616,0.0004,0.0119,6.3681,6.3681,4.2914
0.5,5,dtr,1.0,0.0,0.0,4.2914,6.3681,4.2914
0.75,1,arrival,0.4239,0.0391,0.0889,6.3148,6.3148,4.2498
0.75,1,effective,0.8536,0.0,0.0372,6.3148,6.3148,4.2498
0.75,1,transaction,0.7647,0.0007,0.0101,6.3148,6.3148,4.2498
0.75,1,dtr,1.0,0.0,0.0,4.2498,6.3148,4.2498
0.75,2,arrival,0.4285,0.0369,0.0882,6.3428,6.3428,4.2785
0.75,2,effective,0.851,0.0,0.0381,6.3428,6.3428,4.2785
0.75,2,transaction,0.7699,0.0004,0.011,6.3428,6.3428,4.2785
0.75,2,dtr,1.0,0.0,0.0,4.2785,6.3428,4.2785
0.75,3,arrival,0.4219,0.0396,0.0889,6.3564,6.3564,4.2855
0.75,3,effective,0.8537,0.0,0.0365,6.3564,6.3564,4.2855
0.75,3,transaction,0.7668,0.0006,0.0116,6.3564,6.3564,4.2855
0.75,3,dtr,1.0,0.0,0.0,4.2855,6.3564,4.2855
0.75,4,arrival,0.4234,0.0374,0.0884,6.2916,6.2916,4.2676
0.75,4,effective,0.8593,0.0,0.0337,6.2916,6.2916,4.2676
0.75,4,transaction,0.7665,0.0005,0.0135,6.2916,6.2916,4.2676
0.75,4,dtr,1.0,0.0,0.0,4.2676,6.2916,4.2676
0.75,5,arrival,0.4198,0.0377,0.0843,6.3228,6.3228,4.27
0.75,5,effective,0.8513,0.0,0.0352,6.3228,6.3228,4.27
0.75,5,transaction,0.7625,0.0008,0.0098,6.3228,6.3228,4.27
0.75,5,dtr,1.0,0.0,0.0,4.27,6.3228,4.27


==> anc/DTR_Aggregated_Summary.csv <==
disorder,method,accuracy,false_active_rate,false_inactive_rate,records_applied_per_identity,physical_records_per_identity,canonical_records_per_identity
0.0,arrival,0.74684,0.00102,0.01628,6.35068,6.35068,4.2837000000000005
0.0,dtr,1.0,0.0,0.0,4.2837000000000005,6.35068,4.2837000000000005
0.0,effective,0.98666,0.0,0.00206,6.35068,6.35068,4.2837000000000005
0.0,transaction,0.7660600000000001,0.00047999999999999996,0.01268,6.35068,6.35068,4.2837000000000005
0.1,arrival,0.67718,0.00652,0.02844,6.34236,6.34236,4.27538
0.1,dtr,1.0,0.0,0.0,4.27538,6.34236,4.27538
0.1,effective,0.95928,0.0,0.00824,6.34236,6.34236,4.27538
0.1,transaction,0.7686,0.00054,0.0121,6.34236,6.34236,4.27538
0.25,arrival,0.58454,0.01494,0.04856,6.33408,6.33408,4.27402
0.25,dtr,1.0,0.0,0.0,4.27402,6.33408,4.27402
0.25,effective,0.925,0.0,0.01704,6.33408,6.33408,4.27402
0.25,transaction,0.7678,0.00041999999999999996,0.01134,6.33408,6.33408,4.27402
0.5,arrival,0.4777,0.029359999999999997,0.07234,6.35898,6.35898,4.28142
0.5,dtr,1.0,0.0,0.0,4.28142,6.35898,4.28142
0.5,effective,0.8795,0.0,0.02832,6.35898,6.35898,4.28142
0.5,transaction,0.7653399999999999,0.00052,0.01188,6.35898,6.35898,4.28142
0.75,arrival,0.42350000000000004,0.03814,0.08774000000000001,6.32568,6.32568,4.27028
0.75,dtr,1.0,0.0,0.0,4.27028,6.32568,4.27028
0.75,effective,0.8537800000000001,0.0,0.03614,6.32568,6.32568,4.27028
0.75,transaction,0.76608,0.0006000000000000001,0.011199999999999998,6.32568,6.32568,4.27028


==> anc/DTR_Contract_Checks.py <==
"""Regression check for the revision-before-horizon rule in Algorithm 1."""
from itertools import permutations
import unittest

from DTR_Synthetic_Benchmark import Event, observed_snapshot


class HorizonCorrectionCheck(unittest.TestCase):
    def test_postponed_termination_supersedes_the_earlier_effective_revision(self):
        hire = Event(1, 'hire', 'hire-v1', 'HIRE', 0, 0, 1, 1, 'ACTIVE', 7)
        termination = Event(1, 'term', 'term-v1', 'TERMINATE', 100, 90, 2, 1, 'ACTIVE')
        postponed = Event(1, 'term', 'term-v2', 'TERMINATE', 150, 110, 3, 2, 'ACTIVE')
        for ordering in permutations([hire, termination, postponed]):
            for delivered in [list(ordering), list(ordering) + [termination, postponed]]:
                with self.subTest(delivery=[e.event_id for e in delivered]):
                    self.assertEqual(observed_snapshot(delivered, horizon=120, mode='dtr'),
                                     ((True, 7), 1))


if __name__ == '__main__':
    unittest.main()


==> anc/DTR_Permutation_Raw.csv <==
method,order_sensitive_fraction,mean_distinct_outcomes,all_permutations_correct_fraction
arrival,0.99,4.7965,0.01
effective,0.387,1.4525,0.613
transaction,0.0,1.0,0.757
dtr,0.0,1.0,1.0


==> anc/DTR_Synthetic_Benchmark.py <==
#!/usr/bin/env python3
"""Reproducible synthetic benchmark for Deterministic Temporal Reconciliation (DTR).

No production data is used. The generator first creates a hidden authoritative lifecycle
history. It then emits physical revisions, cancellations, duplicates, and perturbed delivery
order. The hidden history is retained separately as ground truth, so the algorithm under test
does not define its own expected answer.
"""
from __future__ import annotations
from dataclasses import dataclass, replace
from typing import Optional, Iterable
import argparse
import collections
import csv
import random
import statistics


@dataclass(frozen=True)
class Event:
    subject: int
    logical_id: str
    event_id: str
    operation: str
    effective_time: int
    modification_time: int
    source_sequence: int
    revision: int
    revision_state: str
    value: Optional[int] = None
    arrival_rank: float = 0.0


@dataclass(frozen=True)
class CanonicalFact:
    logical_id: str
    operation: str
    effective_time: int
    source_sequence: int
    value: Optional[int]
    active: bool


def freshness(e: Event):
    """Transaction-time/source-order freshness within one logical fact."""
    return (e.modification_time, e.source_sequence, e.revision, e.event_id)


def application_key(e: Event):
    """Deterministic valid-time application order after revision reconciliation."""
    return (e.effective_time, e.source_sequence, e.logical_id)


def canonicalize_dtr(events: Iterable[Event]):
    """DTR: replay-deduplicate, reconcile revisions, discard canceled facts, valid-time sort."""
    by_event_id = {}
    for e in events:
        # Replays carry the same event_id and semantic body in this benchmark.
        by_event_id[e.event_id] = e

    latest = {}
    for e in by_event_id.values():
        prior = latest.get(e.logical_id)
        if prior is None or freshness(e) > freshness(prior):
            latest[e.logical_id] = e

    active = [e for e in latest.values() if e.revision_state == "ACTIVE"]
    return sorted(active, key=application_key)


def apply_operation(state, operation: str, value: Optional[int]):
    active, current_value = state
    if operation in ("HIRE", "REHIRE"):
        return True, value if value is not None else current_value
    if operation == "TERMINATE":
        return False, current_value
    if operation == "UPDATE":
        return (active, value) if active else (active, current_value)
    raise ValueError(operation)


def apply_event(state, e: Event):
    return apply_operation(state, e.operation, e.value)


def apply_cancellation_naively(state, e: Event):
    """Imperative inverse used only by intentionally naive baselines."""
    active, value = state
    if e.operation == "TERMINATE":
        return True, value
    if e.operation in ("HIRE", "REHIRE"):
        return False, value
    return state


def truth_snapshot(facts: list[CanonicalFact], horizon=120):
    """Compute expected state directly from the generator's hidden authoritative history."""
    eligible = [f for f in facts if f.active and f.effective_time <= horizon]
    eligible.sort(key=lambda f: (f.effective_time, f.source_sequence, f.logical_id))
    state = (False, None)
    for f in eligible:
        state = apply_operation(state, f.operation, f.value)
    return state, len(eligible)


def observed_snapshot(events, horizon=120, mode="dtr"):
    eligible = [e for e in events if e.effective_time <= horizon]
    state = (False, None)
    applied = 0

    if mode == "dtr":
        # Resolve revisions before the horizon filter. A correction can move
        # a logical fact past the horizon and must still supersede its prior revision.
        ordered = [e for e in canonicalize_dtr(events) if e.effective_time <= horizon]
    elif mode == "effective":
        ordered = sorted(eligible, key=lambda e: (e.effective_time, e.arrival_rank))
    elif mode == "transaction":
        ordered = sorted(eligible, key=lambda e: (e.modification_time, e.source_sequence, e.arrival_rank))
    elif mode == "arrival":
        ordered = sorted(eligible, key=lambda e: e.arrival_rank)
    else:
        raise ValueError(mode)

    for e in ordered:
        if mode == "dtr" or e.revision_state == "ACTIVE":
            state = apply_event(state, e)
        else:
            state = apply_cancellation_naively(state, e)
        applied += 1
    return state, applied


def generate_identity(subject: int, rng: random.Random):
    """Create hidden authoritative facts, then a physical revision history."""
    records: list[Event] = []
    truth: list[CanonicalFact] = []
    source_sequence = 0
    logical_counter = 0

    def add_fact(operation, effective_time, value=None,
                 correction_probability=0.25, cancellation_probability=0.0):
        nonlocal source_sequence, logical_counter
        logical_counter += 1
        logical_id = f"{subject}-L{logical_counter}"

        source_sequence += 1
        created_seq = source_sequence
        modified = max(0, effective_time - rng.randint(1, 20))
        revision = 1
        current_value = value
        current_state = "ACTIVE"
        records.append(Event(subject, logical_id, f"{logical_id}-R{revision}-{source_sequence}",
                             operation, effective_time, modified, source_sequence,
                             revision, current_state, current_value))

        if rng.random() < correction_probability:
            source_sequence += 1
            revision += 1
            modified += rng.randint(1, 35)
            if operation in ("HIRE", "REHIRE", "UPDATE"):
                current_value = (value or 1) + rng.randint(1, 3)
            records.append(Event(subject, logical_id, f"{logical_id}-R{revision}-{source_sequence}",
                                 operation, effective_time, modified, source_sequence,
                                 revision, "ACTIVE", current_value))
            current_state = "ACTIVE"

        if rng.random() < cancellation_probability:
            source_sequence += 1
            revision += 1
            modified += rng.randint(1, 30)
            records.append(Event(subject, logical_id, f"{logical_id}-R{revision}-{source_sequence}",
                                 operation, effective_time, modified, source_sequence,
                                 revision, "CANCELED", current_value))
            current_state = "CANCELED"

        # Ground truth stores only the final authoritative interpretation of this logical fact.
        # The final source sequence is used as a deterministic tie-breaker for equal valid times.
        truth.append(CanonicalFact(logical_id, operation, effective_time,
                                   source_sequence if source_sequence >= created_seq else created_seq,
                                   current_value, current_state == "ACTIVE"))

    add_fact("HIRE", 0, value=rng.randint(1, 5), correction_probability=0.15)

    for effective in sorted(rng.sample(range(5, 80), rng.randint(1, 4))):
        add_fact("UPDATE", effective, value=rng.randint(1, 10), correction_probability=0.35)

    if rng.random() < 0.55:
        termination_effective = rng.randint(40, 95)
        add_fact("TERMINATE", termination_effective,
                 correction_probability=0.12, cancellation_probability=0.28)

        if rng.random() < 0.35:
            rehire_effective = termination_effective + rng.randint(5, 30)
            if rehire_effective <= 120:
                add_fact("REHIRE", rehire_effective, value=rng.randint(1, 10),
                         correction_probability=0.25)
                population = list(range(rehire_effective + 1, 121))
                follow_count = rng.randint(0, min(2, len(population)))
                for effective in sorted(rng.sample(population, follow_count)):
                    add_fact("UPDATE", effective, value=rng.randint(1, 10),
                             correction_probability=0.25)

    return records, truth


def assign_arrivals(events, disorder_probability, duplicate_probability, rng):
    """Perturb transaction-order records into a delivery order and inject exact replays."""
    ordered = sorted(events, key=lambda e: (e.modification_time, e.source_sequence))
    delivered = []
    width = max(1, len(ordered))
    for index, e in enumerate(ordered):
        jitter = rng.uniform(-0.8 * width, 0.8 * width) if rng.random() < disorder_probability else 0.0
        arrival = index + jitter
        instance = replace(e, arrival_rank=arrival)
        delivered.append(instance)
        if rng.random() < duplicate_probability:
            delivered.append(replace(instance, arrival_rank=arrival + rng.uniform(0.01, 1.5)))
    return delivered


def classify_security_error(observed, truth):
    observed_active, _ = observed
    truth_active, _ = truth
    return {
        "false_active": int(observed_active and not truth_active),
        "false_inactive": int((not observed_active) and truth_active),
    }


def run_accuracy_experiment(identities, disorder, duplicate_rate, seed, horizon=120):
    rng = random.Random(seed)
    exact = collections.Counter()
    false_active = collections.Counter()
    false_inactive = collections.Counter()
    applied = collections.Counter()
    physical_records = 0
    canonical_records = 0

    for subject in range(identities):
        source_records, hidden_truth = generate_identity(subject, rng)
        delivered = assign_arrivals(source_records, disorder, duplicate_rate, rng)
        physical_records += len(delivered)

        truth_state, canonical_count = truth_snapshot(hidden_truth, horizon)
        canonical_records += canonical_count

        for method in ("arrival", "effective", "transaction", "dtr"):
            state, count = observed_snapshot(delivered, horizon, method)
            exact[method] += int(state == truth_state)
            sec = classify_security_error(state, truth_state)
            false_active[method] += sec["false_active"]
            false_inactive[method] += sec["false_inactive"]
            applied[method] += count

    return {
        method: {
            "accuracy": exact[method] / identities,
            "false_active_rate": false_active[method] / identities,
            "false_inactive_rate": false_inactive[method] / identities,
            "records_applied_per_identity": applied[method] / identities,
            "physical_records_per_identity": physical_records / identities,
            "canonical_records_per_identity": canonical_records / identities,
        }
        for method in ("arrival", "effective", "transaction", "dtr")
    }


def run_permutation_experiment(identities=2000, permutations=20, duplicate_rate=0.10, seed=123):
    rng = random.Random(seed)
    sensitive = collections.Counter()
    distinct_sum = collections.Counter()
    correct_all = collections.Counter()

    for subject in range(identities):
        source_records, hidden_truth = generate_identity(subject, rng)
        truth_state, _ = truth_snapshot(hidden_truth, 120)
        outcomes = {m: set() for m in ("arrival", "effective", "transaction", "dtr")}
        all_correct = {m: True for m in outcomes}
        for p in range(permutations):
            local = random.Random(seed * 100000 + subject * 100 + p)
            delivered = assign_arrivals(source_records, 1.0, duplicate_rate, local)
            for method in outcomes:
                state, _ = observed_snapshot(delivered, 120, method)
                outcomes[method].add(state)
                all_correct[method] = all_correct[method] and (state == truth_state)
        for method, states in outcomes.items():
            sensitive[method] += int(len(states) > 1)
            distinct_sum[method] += len(states)
            correct_all[method] += int(all_correct[method])

    return {
        method: {
            "order_sensitive_fraction": sensitive[method] / identities,
            "mean_distinct_outcomes": distinct_sum[method] / identities,
            "all_permutations_correct_fraction": correct_all[method] / identities,
        }
        for method in ("arrival", "effective", "transaction", "dtr")
    }


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--identities", type=int, default=10000)
    parser.add_argument("--seeds", type=int, default=5)
    parser.add_argument("--duplicate-rate", type=float, default=0.10)
    parser.add_argument("--output", default="DTR_Accuracy_Raw.csv")
    parser.add_argument("--permutation-output", default="DTR_Permutation_Raw.csv")
    args = parser.parse_args()

    disorder_levels = [0.0, 0.10, 0.25, 0.50, 0.75]
    rows = []
    for disorder in disorder_levels:
        for seed in range(1, args.seeds + 1):
            result = run_accuracy_experiment(args.identities, disorder,
                                             args.duplicate_rate, seed)
            for method, metrics in result.items():
                rows.append({"disorder": disorder, "seed": seed,
                             "method": method, **metrics})

    with open(args.output, "w", newline="", encoding="utf-8") as f:
        writer = csv.DictWriter(f, fieldnames=rows[0].keys())
        writer.writeheader()
        writer.writerows(rows)

    perm = run_permutation_experiment()
    with open(args.permutation_output, "w", newline="", encoding="utf-8") as f:
        fields = ["method", "order_sensitive_fraction", "mean_distinct_outcomes",
                  "all_permutations_correct_fraction"]
        writer = csv.DictWriter(f, fieldnames=fields)
        writer.writeheader()
        for method, metrics in perm.items():
            writer.writerow({"method": method, **metrics})

    for disorder in disorder_levels:
        subset = [r for r in rows if r["disorder"] == disorder]
        print(f"disorder={disorder:.2f}")
        for method in ("arrival", "effective", "transaction", "dtr"):
            vals = [r["accuracy"] for r in subset if r["method"] == method]
            fa = [r["false_active_rate"] for r in subset if r["method"] == method]
            fi = [r["false_inactive_rate"] for r in subset if r["method"] == method]
            print(f"  {method:9s} accuracy={statistics.mean(vals):.5f} "
                  f"false_active={statistics.mean(fa):.5f} false_inactive={statistics.mean(fi):.5f}")
    print("permutation sensitivity:", perm)


if __name__ == "__main__":
    main()


==> anc/README.txt <==
Deterministic Temporal Reconciliation (DTR) - Reproducibility Artifact

Purpose
-------
This artifact reproduces the synthetic evaluation reported in the IEEE Access manuscript
"Deterministic Temporal Reconciliation for Effective-Dated Identity Lifecycle Events."
No production identities, employer data, proprietary schemas, internal code, screenshots,
internal URLs, or operational-system metrics are included.

Files
-----
DTR_Synthetic_Benchmark.py   Synthetic generator and four reconciliation methods:
                            arrival order, effective-time order, transaction-time order, DTR.
DTR_Contract_Checks.py      Regression check for a revision that postpones termination
                             past the snapshot horizon, including permutations and replays.
DTR_Accuracy_Raw.csv         Five seeds at each of five delivery-disorder levels.
DTR_Permutation_Raw.csv      2,000 histories x 20 independently perturbed deliveries.
DTR_Aggregated_Summary.csv   Mean results used in the manuscript tables and figures.
The full source archive also contains the article's figures:
figures/figure_1.png         Exact-state accuracy versus delivery disorder.
figures/figure_2.png         False-active and false-inactive rates at 75% disorder.
figures/figure_3.png         Order sensitivity and all-permutation correctness.

Environment
-----------
Python 3.10+; standard library only is required for DTR_Synthetic_Benchmark.py.
The plots in this package were produced separately from the CSV output.

Reproduction
------------
Run:

  python DTR_Synthetic_Benchmark.py --output DTR_Accuracy_Raw_reproduced.csv --permutation-output DTR_Permutation_Raw_reproduced.csv

Default parameters match the manuscript: 10,000 identities per seed, five seeds,
10% exact-replay probability, delivery-disorder levels of 0%, 10%, 25%, 50%, and 75%,
and a 120-unit snapshot horizon. The permutation experiment uses 2,000 identities and
20 delivery permutations per identity.

Interpretation
--------------
DTR's 100% accuracy is a contract-conformance result under the explicitly stated synthetic
source semantics. It is not a production throughput, latency, availability, or field-adoption
claim. The transaction-time baseline is permutation invariant but still semantically incorrect
for some histories, demonstrating that deterministic ordering alone is insufficient when valid
time and source-revision time encode different meanings.

Preprint artifact correction, September 12, 2026
----------------------------------------------
The DTR path now resolves revisions before applying the snapshot-horizon filter,
as specified in Algorithm 1. Filtering first can retain an obsolete revision when
a newer revision moves that fact into the future. The baseline methods are unchanged.
The original generator keeps each logical fact's effective time fixed across its
revisions; the added regression check exercises the horizon-crossing case separately.
Run that check with:

  python DTR_Contract_Checks.py

The full default benchmark was rerun after this correction. Every field in all
100 accuracy rows and all four permutation rows matches the supplied CSVs.
Only the CSV line endings differ between the original and reproduced files.

